Fusion Rules for $\mathbb{Z}/2\mathbb{Z}$ Permutation Gauging

In this note, we examine the gauging of the $\mathbb{Z}/2\mathbb{Z}$ permutation action on the tensor square of a modular tensor category. When $\mathcal{C}$ has no nontrivial invertible objects, we provide formulas for the fusion rules of both the extensions, expressed in terms of the fusion rules of $\mathcal{C}$, and the subsequent equivariantizations, which additionally requires the modular data of $\mathcal{C}$. We discuss several examples related to quantum groups at roots of unity.

==> arXiv final submit/fusionrules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40172,        978]
NotebookOptionsPosition[     39105,        944]
NotebookOutlinePosition[     39466,        960]
CellTagsIndexPosition[     39423,        957]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "Binary", " ", "dictionary", " ", "converts"}], " ", 
     "+", " ", "to", " ", "+", "1"}], ",", " ", 
    RowBox[{"and", " ", "-", " ", "to", " ", "-", "1."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Binary", " ", "=", " ", 
    RowBox[{"<|", " ", 
     RowBox[{
      RowBox[{"Plus", " ", "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{"Minus", " ", "\[Rule]", " ", 
       RowBox[{"-", "1"}]}]}], " ", "|>"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7265261820673037`*^9, 3.72652620265594*^9}, {
  3.73188356506291*^9, 3.731883598284045*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "DimHom", " ", "functions", " ", "compute", 
    " ", "partial", " ", "fusion", " ", "rules", " ", "for", " ", "the", " ", 
    RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", "gauging", " ", 
    "described", " ", "in", " ", "Theorem", " ", 
    RowBox[{"5.3", "."}]}], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DimHom", "[", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Y_Integer", ",", "Y_Integer", ",", "sgnY_Symbol"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", " ", "S_", ",",
        "T_", ",", " ", "Fusion_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", "  ", 
      RowBox[{
       RowBox[{"{", "sqrtT", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sqrtT", " ", "=", " ", 
         RowBox[{"Map", "[", 
          RowBox[{"Sqrt", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", "  ", 
             RowBox[{
              RowBox[{
               RowBox[{"Binary", "[", "sgnX", "]"}], "*", 
               RowBox[{"Binary", "[", "sgnY", "]"}], "*", 
               RowBox[{"Binary", "[", "sgnZ", "]"}], "*", 
               RowBox[{
                RowBox[{"sqrtT", "[", 
                 RowBox[{"[", "Z", "]"}], "]"}], " ", "/", " ", 
                RowBox[{"sqrtT", "[", 
                 RowBox[{"[", "X", "]"}], "]"}]}], " ", "*", "  ", 
               RowBox[{"Sum", "[", "    ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"S", "[", 
                   RowBox[{"[", " ", 
                    RowBox[{
                    RowBox[{"dual", "[", 
                    RowBox[{"Z", ",", "Fusion"}], "]"}], " ", ",", " ", "P"}],
                     "]"}], "]"}], "*", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"[", " ", 
                    RowBox[{
                    RowBox[{"dual", "[", 
                    RowBox[{"X", ",", "Fusion"}], "]"}], ",", " ", "Q"}], 
                    "]"}], "]"}], "*", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{"[", "P", "]"}], "]"}], "/", 
                    RowBox[{"T", "[", 
                    RowBox[{"[", "Q", "]"}], "]"}]}], ")"}], "^", "2"}], "*", 
                  RowBox[{"Fusion", "[", 
                   RowBox[{"[", 
                    RowBox[{"P", ",", "Q", ",", "Y"}], "]"}], "]"}]}], " ", 
                 ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"P", ",", 
                   RowBox[{"Length", "[", "T", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Q", ",", 
                   RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], " ",
               "+", " ", 
              RowBox[{"Sum", "[", "    ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Fusion", "[", 
                  RowBox[{"[", " ", 
                   RowBox[{"Y", ",", "Y", ",", "W"}], "]"}], "]"}], " ", "*", 
                 " ", 
                 RowBox[{"Fusion", "[", 
                  RowBox[{"[", 
                   RowBox[{"W", ",", "Z", ",", "X"}], "]"}], "]"}]}], " ", 
                ",", " ", 
                RowBox[{"{", 
                 RowBox[{"W", ",", 
                  RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], 
             ")"}]}], "//", "Re"}], "//", "Round"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.726357615982649*^9, 3.726357827518177*^9}, {
   3.7263578612003894`*^9, 3.7263578745678263`*^9}, {3.726357907095484*^9, 
   3.726357917986159*^9}, {3.726357955818206*^9, 3.726358070940466*^9}, 
   3.726358367706583*^9, 3.726358416145459*^9, {3.726358456438547*^9, 
   3.726358583612879*^9}, {3.7263596930583973`*^9, 3.726359716538598*^9}, {
   3.726359753660287*^9, 3.726359760962234*^9}, {3.7263598090678616`*^9, 
   3.726359819664572*^9}, {3.7263599196693144`*^9, 3.726359923385233*^9}, 
   3.7263601440469103`*^9, {3.7263602015821347`*^9, 3.7263602600159554`*^9}, {
   3.726360312520983*^9, 3.7263603125340157`*^9}, {3.726360435650896*^9, 
   3.726360486632367*^9}, {3.7263608660266647`*^9, 3.7263608668752103`*^9}, {
   3.7263609026449113`*^9, 3.7263609114004583`*^9}, 3.726361376768433*^9, {
   3.726361458895448*^9, 3.7263614590097766`*^9}, 3.7263625999908533`*^9, {
   3.726363042551635*^9, 3.726363058754937*^9}, {3.7263633529928885`*^9, 
   3.7263633742354813`*^9}, {3.726363929583335*^9, 3.7263639442165475`*^9}, {
   3.726364018372712*^9, 3.726364026792689*^9}, 3.7264340923376627`*^9, {
   3.7264341348164167`*^9, 3.7264341872935247`*^9}, {3.7264356573762827`*^9, 
   3.7264356682992353`*^9}, {3.7264356985947523`*^9, 
   3.7264357047103577`*^9}, {3.726437022544757*^9, 3.7264371320427246`*^9}, {
   3.7264372997418127`*^9, 3.7264373016017175`*^9}, {3.7264373917272153`*^9, 
   3.726437408005147*^9}, {3.7264375688215113`*^9, 3.7264375955520544`*^9}, {
   3.7264377212853937`*^9, 3.7264377331142044`*^9}, {3.7264379177472973`*^9, 
   3.726437928720769*^9}, {3.726438019930687*^9, 3.7264380347423444`*^9}, 
   3.7264380997848873`*^9, {3.7264381648093934`*^9, 3.7264381848767405`*^9}, {
   3.726438345368376*^9, 3.7264383673500137`*^9}, {3.7264384084569507`*^9, 
   3.7264384329893494`*^9}, 3.7264386132784395`*^9, {3.7264392498168125`*^9, 
   3.726439253595647*^9}, 3.7264400217853813`*^9, {3.7264428325758796`*^9, 
   3.726442835761305*^9}, {3.7264428738296537`*^9, 3.726442880307003*^9}, {
   3.7264429192296605`*^9, 3.72644291943614*^9}, {3.7264572380864162`*^9, 
   3.7264572549118137`*^9}, {3.726457404504015*^9, 3.7264574195840683`*^9}, {
   3.7265183054401503`*^9, 3.7265183068729625`*^9}, {3.7265185204214945`*^9, 
   3.7265185232800937`*^9}, {3.731883603732317*^9, 3.731883710882321*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["DimHom", "Input"], "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "parX_Symbol"}], "}"}], " ",
      ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Y_Integer", ",", "parY_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "parZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", " ", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Binary", "[", "parX", "]"}], "*", 
          RowBox[{"Binary", "[", "parY", "]"}], "*", 
          RowBox[{"Binary", "[", "parZ", "]"}]}], " ", "\[Equal]", " ", "1"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "    ", 
         RowBox[{
          RowBox[{"Fusion", "[", 
           RowBox[{"[", 
            RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Fusion", "[", 
              RowBox[{"[", 
               RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], " ", "+", " ",
              "1"}], ")"}], "/", "2"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Fusion", "[", 
         RowBox[{"[", 
          RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Fusion", "[", 
            RowBox[{"[", 
             RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], " ", "-", " ", 
           "1"}], ")"}], "/", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7263609148726935`*^9, 3.726360919105819*^9}, {
   3.726360975799753*^9, 3.7263609928954663`*^9}, {3.7263611632210298`*^9, 
   3.7263612166048098`*^9}, {3.7263612969990163`*^9, 
   3.7263613965316133`*^9}, {3.726361453791912*^9, 3.726361453874634*^9}, {
   3.7263642554336014`*^9, 3.7263642855833435`*^9}, {3.726434104725257*^9, 
   3.726434113776675*^9}, 3.72643617319847*^9, {3.726438739693517*^9, 
   3.7264387934013166`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "Q_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Return", "[", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "Q", ",", "Y"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "Q", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "P", ",", "Y"}], "]"}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "Q", ",", "Y"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "Q", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "P", ",", "Y"}], "]"}], "]"}]}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7263614467739005`*^9, 3.726361451847247*^9}, {
   3.7263616941940107`*^9, 3.726361727321954*^9}, {3.726361840358818*^9, 
   3.726361918141224*^9}, {3.7263619547099614`*^9, 3.726361996695348*^9}, {
   3.7263620579015093`*^9, 3.726362116729744*^9}, {3.7263621638720617`*^9, 
   3.726362180929438*^9}, {3.7263622282347455`*^9, 3.7263622713000183`*^9}, 
   3.7263623179173107`*^9, {3.726362363584598*^9, 3.726362373160363*^9}, {
   3.7263624968065*^9, 3.7263625413057857`*^9}, 3.726362803177103*^9, {
   3.726362864626382*^9, 3.7263628685888414`*^9}, {3.726364308029954*^9, 
   3.7263644660306835`*^9}, {3.726364770098587*^9, 3.726364912657075*^9}, {
   3.7263650875370097`*^9, 3.72636508935415*^9}, {3.7264341188231153`*^9, 
   3.726434124015626*^9}, 3.726436176159479*^9, {3.726438811707999*^9, 
   3.726438817236025*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"Z", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"W", ",", "P", ",", "Y"}], "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"W", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"Z", ",", "P", ",", "Y"}], "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.726365092065653*^9, 3.7263651764345293`*^9}, {
   3.7263653111178555`*^9, 3.726365347798588*^9}, {3.7264341954928737`*^9, 
   3.726434202525152*^9}, 3.7264361785167027`*^9, {3.726438875965002*^9, 
   3.726438893600134*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Fusion", "[", 
     RowBox[{"[", 
      RowBox[{"Z", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
    RowBox[{"Fusion", "[", 
     RowBox[{"[", 
      RowBox[{"Z", ",", "P", ",", "Y"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.72636555124606*^9, 3.7263656188320875`*^9}, {
   3.7264342209646215`*^9, 3.726434226151845*^9}, 3.7264361810990896`*^9, {
   3.726438918065136*^9, 3.7264389190656786`*^9}, {3.726438971113417*^9, 
   3.7264389797707796`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sum", "[", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "P", ",", "W"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", " ", 
         RowBox[{"dual", "[", " ", 
          RowBox[{"Y", ",", "Fusion"}], "]"}], ",", "X"}], "]"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"W", ",", 
       RowBox[{"Length", "[", "Fusion", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7263657142260895`*^9, 3.726365716565667*^9}, {
   3.7263660878760557`*^9, 3.726366181285401*^9}, {3.726434237607374*^9, 
   3.726434243376974*^9}, 3.726436183895197*^9, {3.7264390106706767`*^9, 
   3.726439019269172*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7264404095747786`*^9, 3.7264404161206784`*^9}, 
   3.726441011728372*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.726440363203213*^9, 3.726440365252965*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", "S_", ",", 
     "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.726440434822915*^9, 3.7264404353760853`*^9}, {
  3.7264409470207753`*^9, 3.726441027976857*^9}, {3.731883497675313*^9, 
  3.731883498486116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Y_Integer", ",", "sgnY_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.726440631920561*^9, 3.7264406807146616`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Z_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Z_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Z_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "Q_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.726440701100292*^9, 3.7264407509318256`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "sgnY_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7264408948322406`*^9, 3.7264409290585756`*^9}, {
   3.7264410392165527`*^9, 3.726441039752396*^9}, {3.726525990104787*^9, 
   3.726525990436689*^9}, 3.731883510358801*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "computes", " ", "duals", " ", "of", " ", 
     "an", " ", "object"}], ",", " ", 
    RowBox[{"given", " ", "a", " ", "fusion", " ", 
     RowBox[{"ring", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dual", "[", 
     RowBox[{"obh_", ",", "fusionring_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", " ", 
       RowBox[{
        RowBox[{"fusionring", "[", 
         RowBox[{"[", 
          RowBox[{"obh", ",", "All", ",", "1"}], "]"}], "]"}], ",", "1"}], 
       "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.731883720114521*^9, 3.731883752009099*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "three", " ", "functions", " ", "compute", " ", "duals", " ",
     "of", " ", "the", " ", "objects", " ", "in", " ", "the", " ", 
    RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", 
    RowBox[{"gauging", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dualInEq", "[", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", "Fusion_", " ", 
      ",", "simpleObjects_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"simpleObjects", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dual", "[", 
           RowBox[{"X", ",", "Fusion"}], "]"}], ",", "sgnX"}], "}"}]}], "]"}],
       "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.726441617812707*^9, 3.726441648413624*^9}, {
  3.726441680414528*^9, 3.7264416835918446`*^9}, {3.7264423296390076`*^9, 
  3.7264423748709326`*^9}, {3.731883757656869*^9, 3.731883788400434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dualInEq", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], ",", "Fusion_", " ", 
     ",", "simpleObjects_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Position", "[", " ", 
      RowBox[{"simpleObjects", ",", 
       RowBox[{"Sort", "[", "  ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dual", "[", 
           RowBox[{"X", ",", "Fusion"}], "]"}], ",", 
          RowBox[{"dual", "[", 
           RowBox[{"Y", ",", "Fusion"}], "]"}]}], "}"}], " ", "]"}]}], "]"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7264416562064257`*^9, 3.726441697418416*^9}, {
  3.726441974154684*^9, 3.7264420329853897`*^9}, {3.7264423308464403`*^9, 
  3.7264423703336897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dualInEq", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "sgnX_Symbol"}], "}"}], ",",
      "Fusion_", " ", ",", "simpleObjects_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Position", "[", 
      RowBox[{"simpleObjects", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dual", "[", 
          RowBox[{"X", ",", "Fusion"}], "]"}], ",", 
         RowBox[{"dual", "[", 
          RowBox[{"X", ",", "Fusion"}], "]"}], ",", "sgnX"}], "}"}]}], "]"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "main", " ", "function", " ", "to", 
     " ", "compute", " ", "the", " ", "full", " ", "fusion", " ", "rules", 
     " ", "of", " ", "a", " ", 
     RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", "gauging", " ", 
     "of", " ", "a", " ", "modular", " ", "tensor", " ", "category", " ", 
     RowBox[{"C", ".", " ", "The"}], " ", "input", " ", "is", " ", "a", " ", 
     "three", " ", "dimensional", " ", "array", " ", "containing", " ", "the",
      " ", "fusion", " ", "rules", " ", "of", " ", "C"}], ",", " ", 
    RowBox[{
    "a", " ", "2", " ", "dimensional", " ", "array", " ", "containing", " ", 
     "the", " ", "S", " ", "matrix", " ", "of", " ", "C"}], ",", " ", 
    RowBox[{
    "and", " ", "a", " ", "1", " ", "dimensional", " ", "array", " ", 
     "containing", " ", "the", " ", "T", " ", "matrix", " ", "of", " ", 
     RowBox[{"C", ".", " ", "The"}], " ", "output", " ", "is", " ", "a", " ", 
     "3", " ", "dimensional", " ", "array", " ", "containing", " ", "the", 
     " ", "fusion", " ", "rules", " ", "of", " ", "the", " ", 
     RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", "gauging", " ", 
     "of", " ", 
     RowBox[{"C", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"createFusionTensor", "[", 
     RowBox[{"fusionring_", ",", "S_", ",", "T_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "   ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "simpleObjects", ",", "rankC", ",", "rankEq", ",", "eqFusionTensor", 
        ",", "stupidCounter"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rankC", " ", "=", " ", 
        RowBox[{"Length", "[", "fusionring", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rankEq", " ", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rankC", "*", "rankC"}], "+", " ", 
           RowBox[{"7", "*", "rankC"}]}], ")"}], "/", "2"}]}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"simpleObjects", " ", "=", " ", 
        RowBox[{"ConstantArray", "[", " ", 
         RowBox[{"0", " ", ",", "  ", "rankEq"}], " ", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "i", ",", "Plus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", 
             RowBox[{"rankC", "+", "i"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "i", ",", "Minus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"stupidCounter", " ", "=", " ", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", " ", "\[LessEqual]", " ", "rankC"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"simpleObjects", "[", 
              RowBox[{"[", " ", 
               RowBox[{
                RowBox[{"2", "*", "rankC"}], " ", "+", " ", "stupidCounter"}],
                " ", "]"}], "]"}], " ", "=", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"stupidCounter", " ", "=", " ", 
             RowBox[{"stupidCounter", "+", "1"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", "  ", 
             RowBox[{
              RowBox[{"2", "*", "rankC"}], " ", "+", " ", 
              RowBox[{"rankC", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rankC", "-", "1"}], ")"}], "/", "2"}]}], " ", "+", 
              " ", "i"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Plus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", "  ", 
             RowBox[{
              RowBox[{"2", "*", "rankC"}], " ", "+", " ", 
              RowBox[{"rankC", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rankC", "-", "1"}], ")"}], "/", "2"}]}], " ", "+", 
              "rankC", "+", " ", "i"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Minus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "simpleObjects", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eqFusionTensor", "=", " ", 
        RowBox[{"ConstantArray", "[", " ", 
         RowBox[{"0", " ", ",", 
          RowBox[{"{", 
           RowBox[{"rankEq", ",", "rankEq", ",", "rankEq"}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", " ", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", " ", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"eqFusionTensor", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "=", 
               " ", 
               RowBox[{"DimHom", "[", " ", 
                RowBox[{
                 RowBox[{"simpleObjects", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"simpleObjects", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"simpleObjects", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ",", "S", ",", "T", ",", 
                 "fusionring"}], "     ", "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", " ", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", " ", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", "     ", 
               RowBox[{
                RowBox[{"IntegerQ", "[", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], 
                " ", ",", "  ", 
                RowBox[{
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "i", ",", "k"}], "]"}], "]"}], "  ", "=",
                  " ", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}]}], "]"}],
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
           "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", " ", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", " ", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", "     ", 
              RowBox[{
               RowBox[{"IntegerQ", "[", 
                RowBox[{"eqFusionTensor", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], " ",
                ",", "  ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", 
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}], ",", 
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}]}], "]"}], " ", "]"}], "  ", "=", 
                 " ", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", "  ", 
                RowBox[{
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}], ",", "i", ",", 
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}]}], "]"}], " ", "]"}], "  ", "=", 
                 " ", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], ";"}]}],
               "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
           "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "eqFusionTensor", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7264342534841127`*^9, 3.7264342564540434`*^9}, {
   3.7264343523029785`*^9, 3.7264343877452984`*^9}, {3.726434422556389*^9, 
   3.726434852013879*^9}, {3.7264349739459467`*^9, 3.7264350301850224`*^9}, {
   3.726435066159155*^9, 3.7264350688399487`*^9}, {3.7264351097377605`*^9, 
   3.7264352110890927`*^9}, {3.7264352509061003`*^9, 3.726435583808716*^9}, {
   3.72643561974776*^9, 3.7264356367706976`*^9}, {3.726436105988904*^9, 
   3.726436111473914*^9}, {3.7264369399331026`*^9, 3.7264369785238113`*^9}, {
   3.7264390940278*^9, 3.7264391090930395`*^9}, {3.7264398762071886`*^9, 
   3.7264399988138337`*^9}, {3.726441137238981*^9, 3.726441138809149*^9}, {
   3.7264414459265003`*^9, 3.726441456318383*^9}, 3.7264415155247965`*^9, {
   3.726442064852527*^9, 3.7264421725302963`*^9}, {3.7264423912140503`*^9, 
   3.726442452013035*^9}, {3.726517203004071*^9, 3.726517243328389*^9}, {
   3.726517515677063*^9, 3.7265175507464733`*^9}, {3.7265261399654827`*^9, 
   3.726526146939432*^9}, {3.731883792129784*^9, 3.7318839971503983`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7265220708807907`*^9, 3.726522333586389*^9}, 
   3.731884005027069*^9}]
},
WindowSize->{1364, 725},
WindowMargins->{{240, Automatic}, {Automatic, 114}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 25, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 660, 17, 46, "Input"],
Cell[1221, 39, 6238, 125, 165, "Input"],
Cell[7462, 166, 2301, 58, 97, "Input"],
Cell[9766, 226, 2298, 54, 46, "Input"],
Cell[12067, 282, 1162, 30, 46, "Input"],
Cell[13232, 314, 915, 22, 28, "Input"],
Cell[14150, 338, 1142, 31, 46, "Input"],
Cell[15295, 371, 430, 11, 28, "Input"],
Cell[15728, 384, 410, 11, 28, "Input"],
Cell[16141, 397, 541, 13, 28, "Input"],
Cell[16685, 412, 496, 12, 28, "Input"],
Cell[17184, 426, 1843, 49, 80, "Input"],
Cell[19030, 477, 521, 13, 28, "Input"],
Cell[19554, 492, 1348, 36, 63, "Input"],
Cell[20905, 530, 604, 14, 28, "Input"],
Cell[21512, 546, 795, 22, 46, "Input"],
Cell[22310, 570, 1113, 27, 46, "Input"],
Cell[23426, 599, 862, 23, 28, "Input"],
Cell[24291, 624, 665, 19, 28, "Input"],
Cell[24959, 645, 14019, 293, 1100, "Input"],
Cell[38981, 940, 120, 2, 28, "Input"]
}
]
*)



==> fusionrules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40172,        978]
NotebookOptionsPosition[     39105,        944]
NotebookOutlinePosition[     39466,        960]
CellTagsIndexPosition[     39423,        957]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "Binary", " ", "dictionary", " ", "converts"}], " ", 
     "+", " ", "to", " ", "+", "1"}], ",", " ", 
    RowBox[{"and", " ", "-", " ", "to", " ", "-", "1."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Binary", " ", "=", " ", 
    RowBox[{"<|", " ", 
     RowBox[{
      RowBox[{"Plus", " ", "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{"Minus", " ", "\[Rule]", " ", 
       RowBox[{"-", "1"}]}]}], " ", "|>"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7265261820673037`*^9, 3.72652620265594*^9}, {
  3.73188356506291*^9, 3.731883598284045*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "DimHom", " ", "functions", " ", "compute", 
    " ", "partial", " ", "fusion", " ", "rules", " ", "for", " ", "the", " ", 
    RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", "gauging", " ", 
    "described", " ", "in", " ", "Theorem", " ", 
    RowBox[{"5.3", "."}]}], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DimHom", "[", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Y_Integer", ",", "Y_Integer", ",", "sgnY_Symbol"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", " ", "S_", ",",
        "T_", ",", " ", "Fusion_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", "  ", 
      RowBox[{
       RowBox[{"{", "sqrtT", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sqrtT", " ", "=", " ", 
         RowBox[{"Map", "[", 
          RowBox[{"Sqrt", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", "  ", 
             RowBox[{
              RowBox[{
               RowBox[{"Binary", "[", "sgnX", "]"}], "*", 
               RowBox[{"Binary", "[", "sgnY", "]"}], "*", 
               RowBox[{"Binary", "[", "sgnZ", "]"}], "*", 
               RowBox[{
                RowBox[{"sqrtT", "[", 
                 RowBox[{"[", "Z", "]"}], "]"}], " ", "/", " ", 
                RowBox[{"sqrtT", "[", 
                 RowBox[{"[", "X", "]"}], "]"}]}], " ", "*", "  ", 
               RowBox[{"Sum", "[", "    ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"S", "[", 
                   RowBox[{"[", " ", 
                    RowBox[{
                    RowBox[{"dual", "[", 
                    RowBox[{"Z", ",", "Fusion"}], "]"}], " ", ",", " ", "P"}],
                     "]"}], "]"}], "*", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"[", " ", 
                    RowBox[{
                    RowBox[{"dual", "[", 
                    RowBox[{"X", ",", "Fusion"}], "]"}], ",", " ", "Q"}], 
                    "]"}], "]"}], "*", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{"[", "P", "]"}], "]"}], "/", 
                    RowBox[{"T", "[", 
                    RowBox[{"[", "Q", "]"}], "]"}]}], ")"}], "^", "2"}], "*", 
                  RowBox[{"Fusion", "[", 
                   RowBox[{"[", 
                    RowBox[{"P", ",", "Q", ",", "Y"}], "]"}], "]"}]}], " ", 
                 ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"P", ",", 
                   RowBox[{"Length", "[", "T", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Q", ",", 
                   RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], " ",
               "+", " ", 
              RowBox[{"Sum", "[", "    ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Fusion", "[", 
                  RowBox[{"[", " ", 
                   RowBox[{"Y", ",", "Y", ",", "W"}], "]"}], "]"}], " ", "*", 
                 " ", 
                 RowBox[{"Fusion", "[", 
                  RowBox[{"[", 
                   RowBox[{"W", ",", "Z", ",", "X"}], "]"}], "]"}]}], " ", 
                ",", " ", 
                RowBox[{"{", 
                 RowBox[{"W", ",", 
                  RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], 
             ")"}]}], "//", "Re"}], "//", "Round"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.726357615982649*^9, 3.726357827518177*^9}, {
   3.7263578612003894`*^9, 3.7263578745678263`*^9}, {3.726357907095484*^9, 
   3.726357917986159*^9}, {3.726357955818206*^9, 3.726358070940466*^9}, 
   3.726358367706583*^9, 3.726358416145459*^9, {3.726358456438547*^9, 
   3.726358583612879*^9}, {3.7263596930583973`*^9, 3.726359716538598*^9}, {
   3.726359753660287*^9, 3.726359760962234*^9}, {3.7263598090678616`*^9, 
   3.726359819664572*^9}, {3.7263599196693144`*^9, 3.726359923385233*^9}, 
   3.7263601440469103`*^9, {3.7263602015821347`*^9, 3.7263602600159554`*^9}, {
   3.726360312520983*^9, 3.7263603125340157`*^9}, {3.726360435650896*^9, 
   3.726360486632367*^9}, {3.7263608660266647`*^9, 3.7263608668752103`*^9}, {
   3.7263609026449113`*^9, 3.7263609114004583`*^9}, 3.726361376768433*^9, {
   3.726361458895448*^9, 3.7263614590097766`*^9}, 3.7263625999908533`*^9, {
   3.726363042551635*^9, 3.726363058754937*^9}, {3.7263633529928885`*^9, 
   3.7263633742354813`*^9}, {3.726363929583335*^9, 3.7263639442165475`*^9}, {
   3.726364018372712*^9, 3.726364026792689*^9}, 3.7264340923376627`*^9, {
   3.7264341348164167`*^9, 3.7264341872935247`*^9}, {3.7264356573762827`*^9, 
   3.7264356682992353`*^9}, {3.7264356985947523`*^9, 
   3.7264357047103577`*^9}, {3.726437022544757*^9, 3.7264371320427246`*^9}, {
   3.7264372997418127`*^9, 3.7264373016017175`*^9}, {3.7264373917272153`*^9, 
   3.726437408005147*^9}, {3.7264375688215113`*^9, 3.7264375955520544`*^9}, {
   3.7264377212853937`*^9, 3.7264377331142044`*^9}, {3.7264379177472973`*^9, 
   3.726437928720769*^9}, {3.726438019930687*^9, 3.7264380347423444`*^9}, 
   3.7264380997848873`*^9, {3.7264381648093934`*^9, 3.7264381848767405`*^9}, {
   3.726438345368376*^9, 3.7264383673500137`*^9}, {3.7264384084569507`*^9, 
   3.7264384329893494`*^9}, 3.7264386132784395`*^9, {3.7264392498168125`*^9, 
   3.726439253595647*^9}, 3.7264400217853813`*^9, {3.7264428325758796`*^9, 
   3.726442835761305*^9}, {3.7264428738296537`*^9, 3.726442880307003*^9}, {
   3.7264429192296605`*^9, 3.72644291943614*^9}, {3.7264572380864162`*^9, 
   3.7264572549118137`*^9}, {3.726457404504015*^9, 3.7264574195840683`*^9}, {
   3.7265183054401503`*^9, 3.7265183068729625`*^9}, {3.7265185204214945`*^9, 
   3.7265185232800937`*^9}, {3.731883603732317*^9, 3.731883710882321*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["DimHom", "Input"], "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "parX_Symbol"}], "}"}], " ",
      ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Y_Integer", ",", "parY_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "parZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", " ", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Binary", "[", "parX", "]"}], "*", 
          RowBox[{"Binary", "[", "parY", "]"}], "*", 
          RowBox[{"Binary", "[", "parZ", "]"}]}], " ", "\[Equal]", " ", "1"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "    ", 
         RowBox[{
          RowBox[{"Fusion", "[", 
           RowBox[{"[", 
            RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Fusion", "[", 
              RowBox[{"[", 
               RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], " ", "+", " ",
              "1"}], ")"}], "/", "2"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Fusion", "[", 
         RowBox[{"[", 
          RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Fusion", "[", 
            RowBox[{"[", 
             RowBox[{"Y", ",", "Z", ",", "X"}], "]"}], "]"}], " ", "-", " ", 
           "1"}], ")"}], "/", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7263609148726935`*^9, 3.726360919105819*^9}, {
   3.726360975799753*^9, 3.7263609928954663`*^9}, {3.7263611632210298`*^9, 
   3.7263612166048098`*^9}, {3.7263612969990163`*^9, 
   3.7263613965316133`*^9}, {3.726361453791912*^9, 3.726361453874634*^9}, {
   3.7263642554336014`*^9, 3.7263642855833435`*^9}, {3.726434104725257*^9, 
   3.726434113776675*^9}, 3.72643617319847*^9, {3.726438739693517*^9, 
   3.7264387934013166`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "Q_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Return", "[", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "Q", ",", "Y"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "Q", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "P", ",", "Y"}], "]"}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "Q", ",", "Y"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", "Q", ",", "X"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "P", ",", "Y"}], "]"}], "]"}]}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7263614467739005`*^9, 3.726361451847247*^9}, {
   3.7263616941940107`*^9, 3.726361727321954*^9}, {3.726361840358818*^9, 
   3.726361918141224*^9}, {3.7263619547099614`*^9, 3.726361996695348*^9}, {
   3.7263620579015093`*^9, 3.726362116729744*^9}, {3.7263621638720617`*^9, 
   3.726362180929438*^9}, {3.7263622282347455`*^9, 3.7263622713000183`*^9}, 
   3.7263623179173107`*^9, {3.726362363584598*^9, 3.726362373160363*^9}, {
   3.7263624968065*^9, 3.7263625413057857`*^9}, 3.726362803177103*^9, {
   3.726362864626382*^9, 3.7263628685888414`*^9}, {3.726364308029954*^9, 
   3.7263644660306835`*^9}, {3.726364770098587*^9, 3.726364912657075*^9}, {
   3.7263650875370097`*^9, 3.72636508935415*^9}, {3.7264341188231153`*^9, 
   3.726434124015626*^9}, 3.726436176159479*^9, {3.726438811707999*^9, 
   3.726438817236025*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"Z", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"W", ",", "P", ",", "Y"}], "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"W", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
     RowBox[{"Fusion", "[", 
      RowBox[{"[", 
       RowBox[{"Z", ",", "P", ",", "Y"}], "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.726365092065653*^9, 3.7263651764345293`*^9}, {
   3.7263653111178555`*^9, 3.726365347798588*^9}, {3.7264341954928737`*^9, 
   3.726434202525152*^9}, 3.7264361785167027`*^9, {3.726438875965002*^9, 
   3.726438893600134*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Fusion", "[", 
     RowBox[{"[", 
      RowBox[{"Z", ",", "P", ",", "X"}], "]"}], "]"}], "*", 
    RowBox[{"Fusion", "[", 
     RowBox[{"[", 
      RowBox[{"Z", ",", "P", ",", "Y"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.72636555124606*^9, 3.7263656188320875`*^9}, {
   3.7264342209646215`*^9, 3.726434226151845*^9}, 3.7264361810990896`*^9, {
   3.726438918065136*^9, 3.7264389190656786`*^9}, {3.726438971113417*^9, 
   3.7264389797707796`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sum", "[", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"Z", ",", "P", ",", "W"}], "]"}], "]"}], "*", 
      RowBox[{"Fusion", "[", 
       RowBox[{"[", 
        RowBox[{"W", ",", " ", 
         RowBox[{"dual", "[", " ", 
          RowBox[{"Y", ",", "Fusion"}], "]"}], ",", "X"}], "]"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"W", ",", 
       RowBox[{"Length", "[", "Fusion", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7263657142260895`*^9, 3.726365716565667*^9}, {
   3.7263660878760557`*^9, 3.726366181285401*^9}, {3.726434237607374*^9, 
   3.726434243376974*^9}, 3.726436183895197*^9, {3.7264390106706767`*^9, 
   3.726439019269172*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7264404095747786`*^9, 3.7264404161206784`*^9}, 
   3.726441011728372*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.726440363203213*^9, 3.726440365252965*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "W_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], " ", ",", "S_", ",", 
     "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.726440434822915*^9, 3.7264404353760853`*^9}, {
  3.7264409470207753`*^9, 3.726441027976857*^9}, {3.731883497675313*^9, 
  3.731883498486116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Y_Integer", ",", "sgnY_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.726440631920561*^9, 3.7264406807146616`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Z_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",",
      "S_", ",", "T_", ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "P_Integer", ",", "sgnP_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Z_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "Z_Integer"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P_Integer", ",", "Q_Integer"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.726440701100292*^9, 3.7264407509318256`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DimHom", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y_Integer", ",", "sgnY_Symbol"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Z_Integer", ",", "sgnZ_Symbol"}], "}"}], ",", "S_", ",", "T_", 
     ",", "Fusion_"}], "]"}], " ", ":=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7264408948322406`*^9, 3.7264409290585756`*^9}, {
   3.7264410392165527`*^9, 3.726441039752396*^9}, {3.726525990104787*^9, 
   3.726525990436689*^9}, 3.731883510358801*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "computes", " ", "duals", " ", "of", " ", 
     "an", " ", "object"}], ",", " ", 
    RowBox[{"given", " ", "a", " ", "fusion", " ", 
     RowBox[{"ring", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dual", "[", 
     RowBox[{"obh_", ",", "fusionring_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", " ", 
       RowBox[{
        RowBox[{"fusionring", "[", 
         RowBox[{"[", 
          RowBox[{"obh", ",", "All", ",", "1"}], "]"}], "]"}], ",", "1"}], 
       "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.731883720114521*^9, 3.731883752009099*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "three", " ", "functions", " ", "compute", " ", "duals", " ",
     "of", " ", "the", " ", "objects", " ", "in", " ", "the", " ", 
    RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", 
    RowBox[{"gauging", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dualInEq", "[", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X_Integer", ",", "sgnX_Symbol"}], "}"}], ",", "Fusion_", " ", 
      ",", "simpleObjects_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"simpleObjects", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dual", "[", 
           RowBox[{"X", ",", "Fusion"}], "]"}], ",", "sgnX"}], "}"}]}], "]"}],
       "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.726441617812707*^9, 3.726441648413624*^9}, {
  3.726441680414528*^9, 3.7264416835918446`*^9}, {3.7264423296390076`*^9, 
  3.7264423748709326`*^9}, {3.731883757656869*^9, 3.731883788400434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dualInEq", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "Y_Integer"}], "}"}], ",", "Fusion_", " ", 
     ",", "simpleObjects_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Position", "[", " ", 
      RowBox[{"simpleObjects", ",", 
       RowBox[{"Sort", "[", "  ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dual", "[", 
           RowBox[{"X", ",", "Fusion"}], "]"}], ",", 
          RowBox[{"dual", "[", 
           RowBox[{"Y", ",", "Fusion"}], "]"}]}], "}"}], " ", "]"}]}], "]"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7264416562064257`*^9, 3.726441697418416*^9}, {
  3.726441974154684*^9, 3.7264420329853897`*^9}, {3.7264423308464403`*^9, 
  3.7264423703336897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dualInEq", "[", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X_Integer", ",", "X_Integer", ",", "sgnX_Symbol"}], "}"}], ",",
      "Fusion_", " ", ",", "simpleObjects_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Position", "[", 
      RowBox[{"simpleObjects", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"dual", "[", 
          RowBox[{"X", ",", "Fusion"}], "]"}], ",", 
         RowBox[{"dual", "[", 
          RowBox[{"X", ",", "Fusion"}], "]"}], ",", "sgnX"}], "}"}]}], "]"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "main", " ", "function", " ", "to", 
     " ", "compute", " ", "the", " ", "full", " ", "fusion", " ", "rules", 
     " ", "of", " ", "a", " ", 
     RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", "gauging", " ", 
     "of", " ", "a", " ", "modular", " ", "tensor", " ", "category", " ", 
     RowBox[{"C", ".", " ", "The"}], " ", "input", " ", "is", " ", "a", " ", 
     "three", " ", "dimensional", " ", "array", " ", "containing", " ", "the",
      " ", "fusion", " ", "rules", " ", "of", " ", "C"}], ",", " ", 
    RowBox[{
    "a", " ", "2", " ", "dimensional", " ", "array", " ", "containing", " ", 
     "the", " ", "S", " ", "matrix", " ", "of", " ", "C"}], ",", " ", 
    RowBox[{
    "and", " ", "a", " ", "1", " ", "dimensional", " ", "array", " ", 
     "containing", " ", "the", " ", "T", " ", "matrix", " ", "of", " ", 
     RowBox[{"C", ".", " ", "The"}], " ", "output", " ", "is", " ", "a", " ", 
     "3", " ", "dimensional", " ", "array", " ", "containing", " ", "the", 
     " ", "fusion", " ", "rules", " ", "of", " ", "the", " ", 
     RowBox[{"Z", "/", "2"}], "Z", " ", "permutation", " ", "gauging", " ", 
     "of", " ", 
     RowBox[{"C", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"createFusionTensor", "[", 
     RowBox[{"fusionring_", ",", "S_", ",", "T_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "   ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "simpleObjects", ",", "rankC", ",", "rankEq", ",", "eqFusionTensor", 
        ",", "stupidCounter"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rankC", " ", "=", " ", 
        RowBox[{"Length", "[", "fusionring", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rankEq", " ", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rankC", "*", "rankC"}], "+", " ", 
           RowBox[{"7", "*", "rankC"}]}], ")"}], "/", "2"}]}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"simpleObjects", " ", "=", " ", 
        RowBox[{"ConstantArray", "[", " ", 
         RowBox[{"0", " ", ",", "  ", "rankEq"}], " ", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "i", ",", "Plus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", 
             RowBox[{"rankC", "+", "i"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "i", ",", "Minus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"stupidCounter", " ", "=", " ", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", " ", "\[LessEqual]", " ", "rankC"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"simpleObjects", "[", 
              RowBox[{"[", " ", 
               RowBox[{
                RowBox[{"2", "*", "rankC"}], " ", "+", " ", "stupidCounter"}],
                " ", "]"}], "]"}], " ", "=", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"stupidCounter", " ", "=", " ", 
             RowBox[{"stupidCounter", "+", "1"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", "  ", 
             RowBox[{
              RowBox[{"2", "*", "rankC"}], " ", "+", " ", 
              RowBox[{"rankC", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rankC", "-", "1"}], ")"}], "/", "2"}]}], " ", "+", 
              " ", "i"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Plus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "\[LessEqual]", " ", "rankC"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"simpleObjects", "[", 
            RowBox[{"[", "  ", 
             RowBox[{
              RowBox[{"2", "*", "rankC"}], " ", "+", " ", 
              RowBox[{"rankC", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rankC", "-", "1"}], ")"}], "/", "2"}]}], " ", "+", 
              "rankC", "+", " ", "i"}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Minus"}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "simpleObjects", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eqFusionTensor", "=", " ", 
        RowBox[{"ConstantArray", "[", " ", 
         RowBox[{"0", " ", ",", 
          RowBox[{"{", 
           RowBox[{"rankEq", ",", "rankEq", ",", "rankEq"}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", " ", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", " ", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"eqFusionTensor", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "=", 
               " ", 
               RowBox[{"DimHom", "[", " ", 
                RowBox[{
                 RowBox[{"simpleObjects", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"simpleObjects", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"simpleObjects", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ",", "S", ",", "T", ",", 
                 "fusionring"}], "     ", "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", " ", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", " ", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", "     ", 
               RowBox[{
                RowBox[{"IntegerQ", "[", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], 
                " ", ",", "  ", 
                RowBox[{
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "i", ",", "k"}], "]"}], "]"}], "  ", "=",
                  " ", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}]}], "]"}],
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
           "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", " ", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", " ", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", " ", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "\[LessEqual]", " ", "rankEq"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", "     ", 
              RowBox[{
               RowBox[{"IntegerQ", "[", 
                RowBox[{"eqFusionTensor", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], " ",
                ",", "  ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", 
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}], ",", 
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}]}], "]"}], " ", "]"}], "  ", "=", 
                 " ", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", "  ", 
                RowBox[{
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}], ",", "i", ",", 
                    RowBox[{"dualInEq", "[", 
                    RowBox[{
                    RowBox[{"simpleObjects", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "fusionring", ",", 
                    "simpleObjects"}], "]"}]}], "]"}], " ", "]"}], "  ", "=", 
                 " ", 
                 RowBox[{"eqFusionTensor", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], ";"}]}],
               "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
           "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "eqFusionTensor", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7264342534841127`*^9, 3.7264342564540434`*^9}, {
   3.7264343523029785`*^9, 3.7264343877452984`*^9}, {3.726434422556389*^9, 
   3.726434852013879*^9}, {3.7264349739459467`*^9, 3.7264350301850224`*^9}, {
   3.726435066159155*^9, 3.7264350688399487`*^9}, {3.7264351097377605`*^9, 
   3.7264352110890927`*^9}, {3.7264352509061003`*^9, 3.726435583808716*^9}, {
   3.72643561974776*^9, 3.7264356367706976`*^9}, {3.726436105988904*^9, 
   3.726436111473914*^9}, {3.7264369399331026`*^9, 3.7264369785238113`*^9}, {
   3.7264390940278*^9, 3.7264391090930395`*^9}, {3.7264398762071886`*^9, 
   3.7264399988138337`*^9}, {3.726441137238981*^9, 3.726441138809149*^9}, {
   3.7264414459265003`*^9, 3.726441456318383*^9}, 3.7264415155247965`*^9, {
   3.726442064852527*^9, 3.7264421725302963`*^9}, {3.7264423912140503`*^9, 
   3.726442452013035*^9}, {3.726517203004071*^9, 3.726517243328389*^9}, {
   3.726517515677063*^9, 3.7265175507464733`*^9}, {3.7265261399654827`*^9, 
   3.726526146939432*^9}, {3.731883792129784*^9, 3.7318839971503983`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7265220708807907`*^9, 3.726522333586389*^9}, 
   3.731884005027069*^9}]
},
WindowSize->{1364, 725},
WindowMargins->{{240, Automatic}, {Automatic, 114}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 25, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 660, 17, 46, "Input"],
Cell[1221, 39, 6238, 125, 165, "Input"],
Cell[7462, 166, 2301, 58, 97, "Input"],
Cell[9766, 226, 2298, 54, 46, "Input"],
Cell[12067, 282, 1162, 30, 46, "Input"],
Cell[13232, 314, 915, 22, 28, "Input"],
Cell[14150, 338, 1142, 31, 46, "Input"],
Cell[15295, 371, 430, 11, 28, "Input"],
Cell[15728, 384, 410, 11, 28, "Input"],
Cell[16141, 397, 541, 13, 28, "Input"],
Cell[16685, 412, 496, 12, 28, "Input"],
Cell[17184, 426, 1843, 49, 80, "Input"],
Cell[19030, 477, 521, 13, 28, "Input"],
Cell[19554, 492, 1348, 36, 63, "Input"],
Cell[20905, 530, 604, 14, 28, "Input"],
Cell[21512, 546, 795, 22, 46, "Input"],
Cell[22310, 570, 1113, 27, 46, "Input"],
Cell[23426, 599, 862, 23, 28, "Input"],
Cell[24291, 624, 665, 19, 28, "Input"],
Cell[24959, 645, 14019, 293, 1100, "Input"],
Cell[38981, 940, 120, 2, 28, "Input"]
}
]
*)


